Identifying rocky planets and water worlds among sub-Neptune-sized exoplanets with the Habitable Worlds Observatory

Astronomers are debating whether the plentiful "sub-Neptune" exoplanets -- worlds a bit larger than Earth but smaller than Neptune -- are predominantly rocky planets, water-rich "ocean worlds," or gas-enshrouded mini-Neptunes. This question is crucial because such sub-Neptune-sized planets are among the most common in our galaxy, yet we have no analog in our own solar system, making them a key to understanding planet formation and diversity. It also directly impacts the search for habitable worlds: larger-than-Earth planets with solid surfaces or oceans could support life, whereas gas-rich mini-Neptunes likely cannot. However, distinguishing these types using only a planet's mass and radius is very challenging, because different compositions can produce similar densities, leaving a world's nature ambiguous with current data. The proposed Habitable Worlds Observatory (HWO), a future NASA flagship telescope, offers a solution. HWO could directly image and spectroscopically analyze starlight reflected from 50~100 sub-Neptunes around nearby stars, aiming to reveal their atmospheric compositions and potential surfaces. Using visible and near-infrared spectroscopy along with sensitive polarimetry, HWO would detect atmospheric gases (such as water vapor, methane, and carbon dioxide) and search for telltale surface signatures, including rock absorption features and the characteristic reflectivity patterns of oceans. By analyzing these signals, we could determine whether sub-Neptunes are large rocky planets or water worlds rather than gas-dominated mini-Neptunes. Crucially, expanding the search beyond Earth-sized planets to include these abundant sub-Neptunes may uncover entirely new classes of potentially habitable worlds, directly advancing HWO's mission to identify and characterize planets that could support life.

==> hwo.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage[pdftex]{hyperref}
\usepackage{flushend}

\setlength\textwidth{6.75in}
\setlength\textheight{8.8in}
%\setlength\textheight{9.438in}
\setlength\headheight{0in}
\setlength\topmargin{0.0in}
%\setlength\topmargin{-0.5in}

% Define header and footer information for default.

\fancyhead{}
\fancyhead[LE]{\thepage~~~~~\sauthors}    %Left   Header
\fancyhead[CE]{}                          %Center Header
\fancyhead[RE]{}                          %Right  Header

\fancyhead[LO]{}                          %Left   Header
\fancyhead[CO]{}                          %Center Header
\fancyhead[RO]{\stitle~~~~~\thepage}      %Right  Header

\fancyfoot[L]{}                           %Left   Footer
\fancyfoot[CE]{}                         %Center Footer
\fancyfoot[CO]{}
\fancyfoot[R]{}                           %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{
   \fancyhead[L]{}
   \fancyhead[C]{}
   \fancyhead[R]{}
   \fancyfoot[L]{\emph{Towards the Habitable Worlds Observatory: Visionary Science and Transformational Technology} \\ HWO2025 editors, \copyright2025 Astronomical Society of the Pacific}   %Overwrite Left   Footer                                                                            
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{\thepage}                             %Overwrite Right  Footer
    }
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
   pdftitle={Science with HWO},%
 pdfsubject={},%
   pdfauthor={Alice Lee, (eds.)},%
 pdfkeywords={}}

